Compiling Universal Probabilistic Programming Languages with Efficient Parallel Sequential Monte Carlo Inference

Probabilistic programming languages (PPLs) allow users to encode arbitrary inference problems, and PPL implementations provide general-purpose automatic inference for these problems. However, constructing inference implementations that are efficient enough is challenging for many real-world problems. Often, this is due to PPLs not fully exploiting available parallelization and optimization opportunities. For example, handling probabilistic checkpoints in PPLs through continuation-passing style transformations or non-preemptive multitasking -- as is done in many popular PPLs -- often disallows compilation to low-level languages required for high-performance platforms such as GPUs. To solve the checkpoint problem, we introduce the concept of PPL control-flow graphs (PCFGs) -- a simple and efficient approach to checkpoints in low-level languages. We use this approach to implement RootPPL: a low-level PPL built on CUDA and C++ with OpenMP, providing highly efficient and massively parallel SMC inference. We also introduce a general method of compiling universal high-level PPLs to PCFGs and illustrate its application when compiling Miking CorePPL -- a high-level universal PPL -- to RootPPL. The approach is the first to compile a universal PPL to GPUs with SMC inference. We evaluate RootPPL and the CorePPL compiler through a set of real-world experiments in the domains of phylogenetics and epidemiology, demonstrating up to 6x speedups over state-of-the-art PPLs implementing SMC inference.

==> examples/simple.cu <==
#include "inference/smc/smc.cuh"

INIT_MODEL(double, 1)

BBLOCK(coinFlip, {
  double x = SAMPLE(beta, 2.0, 2.0);
  OBSERVE(bernoulli, x, true);
  OBSERVE(bernoulli, x, true);
  OBSERVE(bernoulli, x, false);
  PSTATE = x;
  PC++;
})

MAIN({
  ADD_BBLOCK(coinFlip);
  SMC(NULL);
})


